Modal input-output theory for quantum nanophotonics from the first-order Maxwell operator

We develop a quantum input-output theory for open photonic systems based on macroscopic quantum electrodynamics using the first-order electromagnetic Green's function. Quantum fields enter and leave the photonic system through waveguide ports, while the electromagnetic Green's function propagates the fields through the arbitrary interior of the photonic system, which may be dispersive and absorbing. The resulting relation contains a port-to-port scattering matrix and a Langevin-noise contribution from material absorption that together preserve the bosonic output commutation relations. For embedded emitters, the low-saturation and single-excitation scattering response is determined by Green's functions connecting the ports and emitters while retaining the non-Markovianity of the photonic environment. Using finite-difference time-domain simulation, we calculate the emitter-modified transmission for a nanophotonic cavity and inverse-designed coupler, providing a direct route from computed electromagnetic response to a quantum input-output model.

==> gf_data/plot_comparison_reviewed.py <==
"""Reviewed comparison draft. Data assumptions and shift conventions in caption."""
from pathlib import Path
import sys
import json
import subprocess
import tempfile
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.interpolate import PchipInterpolator
from scipy.optimize import least_squares

root=Path(__file__).resolve().parent
p=json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'axes.labelsize':8,
 'legend.fontsize':8,'xtick.labelsize':8,'ytick.labelsize':8,'svg.fonttype':'none',
 'axes.linewidth':.65,'lines.linewidth':1.05})
two_devices='--two-devices' in sys.argv
divide_by_t='--divide-by-t' in sys.argv
waveguide_only='--waveguide-only' in sys.argv
rows=1 if waveguide_only else (2 if two_devices else 3)
fig=plt.figure(figsize=(171.5/25.4,(52 if waveguide_only else (90 if two_devices else 128))/25.4))
image_column=1 if two_devices else 0
grid=fig.add_gridspec(rows,3+image_column,left=.015 if two_devices else .075,right=.985,bottom=.21 if waveguide_only else (.105 if two_devices else .075),top=.80 if waveguide_only else (.89 if two_devices else .92),
 wspace=.60 if two_devices else .42,hspace=.42,width_ratios=[.65,1.35,1.1,1.2] if two_devices else [1.2,1,1])
if two_devices:
 from pypdf import PdfReader
 # Reuse the embedded fishbone artwork unchanged, without the old plots.
 fishbone_image=np.asarray(PdfReader(root.parent/'figures/fishbone cavity and waveguide.pdf').pages[0].images['/Im2'].image)
 with tempfile.TemporaryDirectory() as preview_dir:
  target=Path(preview_dir)/'emitter'
  subprocess.run(['pdftoppm','-scale-to','1800','-png','-singlefile',str(root.parent/'figures/fig3_part2_emitter.pdf'),str(target)],check=True)
  coupler_image=plt.imread(str(target)+'.png')
colheads=['Transmission','Decay and shift','Port coupling']
records=[]
for row,(file,suffix,name) in enumerate([
 ('fishbone','fishbone','Fishbone cavity'),('bidirectional_DC','dc','Bidirectional DC'),
 ('waveguide','wg','Waveguide')]):
 if waveguide_only and row!=2: continue
 if not waveguide_only and row>=rows: break
 plotrow=0 if waveguide_only else row
 z=np.load(root/f'greens_functions_data_{file}.npz',allow_pickle=False)
 ix=np.argsort(z['frequencies']); f=z['frequencies'][ix]/1e12
 def a(key): return z[key+'_'+suffix][ix].astype(complex)
 gs=a('G_self_emitter_with'); g0=a('G_self_emitter_without')
 gi=a('G_ip_to_emitter_location'); go=a('G_emitter_to_op_location'); gio=a('G_ip_to_op'); t=a('Bare_tx_data')
 fc=p['cavity_frequency_THz'] if row!=1 else f[np.argmax(abs(t)**2)]
 span=1.3 if row!=1 else 4.
 dets=[-.3262972566,0,.3262972566] if row==0 else ([-1,0,1] if row==1 else [-.5,0,.5])
 vac=p['vacuum_ImG_at_atom'] if row==0 else np.dot(f,g0.imag)/np.dot(f,f)*fc
 mask=abs(f-fc)<span; xx=f[mask]-fc; yy=(gs-g0)[mask]
 def model(v,x): return v[0]+1j*v[1]+(v[2]+1j*v[3])*x+(v[4]+1j*v[5])/(x-v[6]+1j*v[7])
 def res(v):
  e=model(v,xx)-yy
  return np.r_[e.real,e.imag]
 if row!=2:
  fit=least_squares(res,[np.median(yy.real),0,0,0,-(.17 if row==0 else 4),0,0,.33 if row==0 else 1],
   bounds=([-np.inf]*6+[-span/2,.01],[np.inf]*6+[span/2,span]),max_nfev=10000)
  assert fit.success
  v=fit.x
 x=np.linspace(max(f.min(),fc-span),min(f.max(),fc+span),12001)
 def ip(a): return PchipInterpolator(f,a.real)(x)+1j*PchipInterpolator(f,a.imag)(x)
 c=(x/fc)**2/(2*vac)
 if row==2:
  # Subtract a constant frequency shift, including its reference prefactor.
  shift_ref=-float(PchipInterpolator(f,(gs-g0).real)(fc))/(2*vac)
  shift=-c*ip(gs-g0).real-shift_ref
  assert abs(-float(PchipInterpolator(f,(gs-g0).real)(fc))/(2*vac)-shift_ref)<1e-12
 else: shift=-c*((v[4]+1j*v[5])/(x-fc-v[6]+1j*v[7])).real
 decay=2*c*ip(gs).imag; tx=ip(t)
 prod=-tx*c*ip(go)*ip(gi)/ip(gio)
 q_phase=prod*np.exp(-1j*np.angle(tx))/decay
 q=prod/(tx*decay) if divide_by_t else q_phase
 if divide_by_t: assert np.allclose(q,q_phase/abs(tx))
 assert np.all(decay>0) and np.all(np.isfinite(q)) and np.min(abs(tx))>1e-6
 gamma=p['emitter_free_space_FWHM_GHz']/1000
 if two_devices:
  device_ax=fig.add_subplot(grid[plotrow,0])
  device_ax.imshow(np.rot90(fishbone_image if row==0 else coupler_image))
  device_ax.set_axis_off()
  device_box=grid[plotrow,0].get_position(fig)
  device_title='Fishbone cavity' if row==0 else 'Inverse-designed\ncoupler'
  fig.text(device_box.x0,device_box.y1+.025,device_title,fontsize=8,
   ha='left',va='bottom',linespacing=1.05)
 ax=fig.add_subplot(grid[plotrow,image_column])
 ax.plot(x,abs(tx)**2,color='.4',lw=1.45,label='Bare')
 # Grayscale-distinguishable styles, not color alone.
 for det,color,ls in zip(dets,['#0072B2','#009E73','#D55E00'],['--','-',':']):
  scale=(fc/(fc+det))**3
  ta=tx+gamma*scale*prod/(x-fc-det-gamma*scale*shift+1j*gamma*scale*decay/2)
  assert np.all(np.isfinite(ta)) and np.max(abs(ta)**2)<1.001
  ax.plot(x,abs(ta)**2,color=color,ls=ls,lw=1.05,label=f'{det:+.2f}'.replace('+0.00','0'))
 ax.set_ylabel(r'$|t_A|^2$')
 ax.set_ylim((0,1.02) if row!=2 else (.84,1.14))
 ax.set_yticks([0,.5,1] if row!=2 else [.85,1,1.1])
 if not two_devices: ax.text(0,1.045,name,transform=ax.transAxes,fontsize=8)
 sub=grid[plotrow,1+image_column].subgridspec(2,1,hspace=.12)
 ag=fig.add_subplot(sub[0]); ad=fig.add_subplot(sub[1],sharex=ag)
 ag.plot(x,decay,color='#0072B2'); ag.set_ylabel(r'$\Gamma_A/\Gamma_0$')
 sel=np.flatnonzero(mask)[::4]
 ag.plot(f[sel],(f[sel]/fc)**2*gs.imag[sel]/vac,'o',ms=2.8,mfc='white',mew=.6,color='#0072B2')
 ag.axhline(1,color='.65',ls=':',lw=.65)
 ag.tick_params(labelbottom=False)
 ag.text(.03,.79,f'({chr(98+plotrow*3)})',transform=ag.transAxes)
 ad.plot(x,shift,color='#D55E00'); ad.axhline(0,color='.7',lw=.65)
 ad.set_ylabel(r'$\Delta_{\rm res}/\Gamma_0$' if row!=2 else r'$\delta\Delta/\Gamma_0$')
 ad.text(.03,.79,f'({chr(98+plotrow*3)})',transform=ad.transAxes)
 if row==0: ag.set_yticks([1,1.5]); ad.set_yticks([-.15,0,.15])
 elif row==1: ag.set_yticks([2,4,6]); ad.set_yticks([-1,0,1])
 else: ag.set_yticks([1.3,1.4]); ag.set_ylim(1.28,1.42); ad.set_yticks([-.025,0,.025])
 aq=fig.add_subplot(grid[plotrow,2+image_column])
 aq.plot(x,q.real,color='#0072B2',label='Re')
 aq.plot(x,q.imag,color='#D55E00',ls='--',label='Im')
 aq.plot(x,abs(q),color='.3',ls=':',label='Abs')
 aq.axhline(0,color='.7',lw=.65)
 aq.set_ylabel(r'$\eta_{\rm in}\eta_{\rm out}/(t\Gamma_A)$' if divide_by_t else r'$\eta_{\rm in}\eta_{\rm out}e^{-i\phi_t}/\Gamma_A$')
 aq.set_ylim((-.22,.29) if row==0 else ((-.3,.48) if row==1 else (-.036,.05)))
 aq.legend(loc='upper left',ncol=2 if two_devices else 3,frameon=False,handlelength=.8,columnspacing=.4,borderpad=.05,labelspacing=.12)
 aq.text(0,1.045,f'({chr(99+plotrow*3)})',transform=aq.transAxes)
 aq.set_yticks([-.2,0,.2] if row!=2 else [-.03,0,.03])
 if divide_by_t:
  low=min(0.,float(q.real.min()),float(q.imag.min()))
  high=max(float(abs(q).max()),float(q.real.max()),float(q.imag.max()))
  extent=max(high-low,.01)
  aq.set_ylim(low-.08*extent,high+.28*extent)
  from matplotlib.ticker import MaxNLocator
  aq.yaxis.set_major_locator(MaxNLocator(nbins=4))
 for axis in [ax,ag,ad,aq]:
  axis.set_xlim(x.min(),x.max()); axis.tick_params(direction='in',top=True,right=True,length=2.5)
  axis.set_xticks(([379,380] if row!=1 else [384,388]) if two_devices else ([378.5,379.5,380.5] if row!=1 else [383,386,389]))
  axis.ticklabel_format(axis='x',style='plain',useOffset=False)
 if plotrow==rows-1:
  for axis in [ax,ad,aq]: axis.set_xlabel('Frequency (THz)')
 if plotrow==0:
  for axis,title in zip([ax,ag,aq],colheads):
   fig.text(axis.get_position().x0,.92 if waveguide_only else .965,title,fontsize=9,fontweight='bold')
 records.append({'device':name,'reference_frequency_THz':fc,'detunings_THz':dets,
  'grid_spacing_GHz':float(np.median(np.diff(f))*1000),
  'complex_fit_rms':None if row==2 else float(np.sqrt(np.mean(abs(model(v,xx)-yy)**2)))})
if two_devices:
 from matplotlib.lines import Line2D
 divider_y=(grid[0,0].get_position(fig).y0+grid[1,0].get_position(fig).y1)/2
 fig.add_artist(Line2D([.185,.985],[divider_y,divider_y],transform=fig.transFigure,
  color='.85',linewidth=.5))
out=root/'plots'/('waveguide--supplement' if waveguide_only else ('devices--reviewed-two-rows' if two_devices else 'devices--reviewed'))
if divide_by_t: out=out.with_name(out.name+'--over-t')
fig.savefig(str(out)+'.png',dpi=300)
fig.savefig(str(out)+'.svg',dpi=600)
if two_devices or waveguide_only:
 plt.rcParams['pdf.fonttype']=42
 pdf_name='waveguide_supplement' if waveguide_only else 'device_comparison'
 if divide_by_t: pdf_name+='_over_t'
 fig.savefig(root.parent/'figures'/(pdf_name+'.pdf'),dpi=600)
fig.canvas.draw()
# Check labels and legends stay within canvas.
renderer=fig.canvas.get_renderer(); W,H=fig.canvas.get_width_height()
for axis in fig.axes:
 if not axis.axison: continue
 for artist in [axis.xaxis.label,axis.yaxis.label,*axis.get_xticklabels(),*axis.get_yticklabels(),*axis.texts]:
  if artist.get_visible() and artist.get_text():
   b=artist.get_window_extent(renderer)
   assert b.x0>=-1 and b.y0>=-1 and b.x1<=W+1 and b.y1<=H+1,(artist.get_text(),b)
plt.close(fig)
print(json.dumps(records,indent=2))


==> gf_data/plot_dc_eta_relative.py <==
"""Dimensionless coupling relative to bare transmission and total decay.

Uses the same conditional single-mode point-GF reconstruction as earlier plots:
eta_out eta_in / (t Gamma_A) = -G_out G_in / (2 Im(G_self) G_io).
All point Green functions must share the same normalization.
"""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root = Path(__file__).resolve().parent
with np.load(root/'greens_functions_data_bidirectional_DC.npz', allow_pickle=False) as z:
    order = np.argsort(z['frequencies'])
    f = z['frequencies'][order]/1e12
    gi = z['G_ip_to_emitter_location_dc'][order].astype(complex)
    go = z['G_emitter_to_op_location_dc'][order].astype(complex)
    gio = z['G_ip_to_op_dc'][order].astype(complex)
    gs = z['G_self_emitter_with_dc'][order].astype(complex)
    t = z['Bare_tx_data_dc'][order].astype(complex)
assert np.all(gs.imag > 0) and np.all(abs(gio) > 1e-12)
assert np.all(abs(t) > 1e-12)
r = -go*gi/(2*gs.imag*gio)
assert np.all(np.isfinite(r))
fig, ax = plt.subplots(figsize=(9,5), constrained_layout=True)
ax.plot(f, r.real, '.-', ms=3, color='#146fba', label='Real')
ax.plot(f, r.imag, '.-', ms=3, color='#b45121', label='Imaginary')
ax.plot(f, abs(r), '--', color='black', lw=1.5, label='Magnitude')
ax.axhline(0, color='.6', lw=.7)
ax.grid(alpha=.2)
ax.set(xlim=(f.min(),f.max()), xlabel='Frequency (THz)',
       ylabel=r'$\eta_{\rm in}\eta_{\rm out}/[\Gamma_A(\omega)\,t(\omega)]$',
       title='Bidirectional DC: coupling relative to bare transmission and total decay')
ax.legend()
fig.savefig(root/'plots/dc--eta-relative-gamma-a.png', dpi=180)
plt.close(fig)
i = np.argmax(gs.imag)
print(f'At self-GF Im peak ({f[i]:.6f} THz): ratio={r[i]}, magnitude={abs(r[i]):.6f}')


==> gf_data/plot_dc_raw.py <==
"""Separate raw-data plots; no assumed normalization or unit conversion."""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root = Path(__file__).resolve().parent
z = np.load(root/'greens_functions_data_bidirectional_DC.npz', allow_pickle=False)
order = np.argsort(z['frequencies'])
f = z['frequencies'][order]/1e12
datasets = [
    ('G_self_emitter_with_dc', 'Self Green function: with structure'),
    ('G_self_emitter_without_dc', 'Self Green function: without structure'),
    ('G_ip_to_op_dc', 'Input to output Green function'),
    ('G_ip_to_emitter_location_dc', 'Input to emitter Green function'),
    ('G_emitter_to_op_location_dc', 'Emitter to output Green function'),
    ('Bare_tx_data_dc', 'Bare transmission amplitude'),
]
for key, title in datasets:
    values = z[key][order]
    assert np.all(np.isfinite(values))
    fig, axes = plt.subplots(2, 1, figsize=(8, 5), sharex=True, constrained_layout=True)
    for ax, y, label, color in zip(axes, [values.real, values.imag],
                                  ['Real part', 'Imaginary part'], ['#146fba', '#b45121']):
        ax.plot(f, y, '.-', ms=3, color=color)
        ax.set_ylabel(label+' (saved units)')
        ax.grid(alpha=.2)
        ax.set_xlim(f.min(), f.max())
    axes[-1].set_xlabel('Frequency (THz)')
    fig.suptitle('Bidirectional DC: '+title)
    path = root/'plots'/('dc--'+key.lower().replace('_','-')+'.png')
    fig.savefig(path, dpi=160)
    plt.close(fig)
    print(path)


==> gf_data/plot_dc_transmission_sweep.py <==
"""Conditional emitter-frequency sweep using interpolated DC point Green functions."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.interpolate import PchipInterpolator

root=Path(__file__).resolve().parent
z=np.load(root/'greens_functions_data_bidirectional_DC.npz',allow_pickle=False)
ix=np.argsort(z['frequencies'])
f=z['frequencies'][ix]/1e12
def data(key): return z[key][ix].astype(complex)
t=data('Bare_tx_data_dc')
gs=data('G_self_emitter_with_dc')
g0=data('G_self_emitter_without_dc')
gi=data('G_ip_to_emitter_location_dc')
go=data('G_emitter_to_op_location_dc')
gio=data('G_ip_to_op_dc')
gamma0=json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())['emitter_free_space_FWHM_GHz']/1000
# Same through-origin vacuum calibration convention as earlier figures.
slope=np.dot(f,g0.imag)/np.dot(f,f)
def interp(a,x):
    return PchipInterpolator(f,a.real)(x)+1j*PchipInterpolator(f,a.imag)(x)
def response(x,fa):
    c=gamma0/(2*slope*fa)*(x/fa)**2
    den=x-fa+c*(interp(gs,x)-interp(g0,x)).real+1j*c*interp(gs,x).imag
    return interp(t,x)*(1-c*interp(go,x)*interp(gi,x)/interp(gio,x)/den)
frequencies=[382,383,384,385,386,387,388,389]
x=np.linspace(f.min(),f.max(),20001)
bare=abs(interp(t,x))**2
fig,axes=plt.subplots(4,2,figsize=(12,11),sharex=True,sharey=True,constrained_layout=True)
for ax,fa in zip(axes.flat,frequencies):
    y=abs(response(x,fa))**2
    assert np.all(np.isfinite(y))
    ax.plot(x,bare,color='.5',lw=1.3,label='Bare transmission')
    ax.plot(x,y,color='#146fba',lw=1.4,label='With emitter')
    ax.axvline(fa,color='.5',ls=':',lw=.8,label='Bare emitter frequency')
    ax.set_title(fr'$f_A={fa:.1f}$ THz',fontsize=11)
    ax.grid(alpha=.18)
    ax.set_xlim(f.min(),f.max())
    print(f'fA={fa}: power range {y.min():.5f} to {y.max():.5f}')
for ax in axes[-1]: ax.set_xlabel('Probe frequency (THz)')
for ax in axes[:,0]: ax.set_ylabel(r'Power transmission $|t_A|^2$')
axes[0,0].legend(fontsize=8)
fig.suptitle('Bidirectional DC: sweeping the emitter frequency\n'
    fr'$\Gamma_0/(2\pi)={gamma0*1000:.2f}$ GHz; frequency-dependent shift and decay retained',fontsize=13)
fig.savefig(root/'plots/dc--transmission-frequency-sweep.png',dpi=170)
plt.close(fig)
print('Original grid spacing GHz:',np.median(np.diff(f))*1000)


==> gf_data/plot_fishbone_emitter.py <==
"""Conditional single-mode point-GF transmission reconstruction; no data rescaling."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.interpolate import PchipInterpolator
from scipy.optimize import curve_fit

root = Path(__file__).resolve().parent
z = np.load(root / 'greens_functions_data_fishbone.npz')
order = np.argsort(z['frequencies'].squeeze())
f = z['frequencies'].squeeze()[order] / 1e12  # THz, use ordinary frequencies throughout
def data(key):
    return z[key].squeeze()[order]
t = data('Bare_tx_data_fishbone')
power = abs(t)**2
peak = f[np.argmax(power)]
window = abs(f-peak) < 0.7
def lorentz(x, b, slope, height, center, width):
    return b + slope*(x-center) + height/(1+4*((x-center)/width)**2)
pars, cov = curve_fit(lorentz, f[window], power[window],
    p0=[0.02, 0, power.max(), peak, 0.4],
    bounds=([-1,-5,0,peak-0.3,0.01],[1,5,2,peak+0.3,2]), maxfev=20000)
fc, width = pars[-2:]
gamma0 = width/20  # Gamma0/(2pi) in THz
def interp(a, x):
    return PchipInterpolator(f,a.real)(x)+1j*PchipInterpolator(f,a.imag)(x)
gself = data('G_self_emitter_with_fishbone')
g0 = data('G_self_emitter_without_fishbone')
gin = data('G_ip_to_emitter_location_fishbone')
gout = data('G_emitter_to_op_location_fishbone')
gio = data('G_ip_to_op_fishbone')
# Fit the smooth vacuum imaginary response through the origin to avoid a noisy
# single-sample calibration. This corresponds to a common multiplicative error.
vac_slope = np.dot(f,g0.imag)/np.dot(f,f)
vac_at_atom = vac_slope*fc
def response(x):
    C = gamma0/(2*vac_at_atom)*(x/fc)**2
    gs, gv = interp(gself,x), interp(g0,x)
    denominator = x-fc+C*(gs-gv).real+1j*C*gs.imag
    ratio = 1-C*interp(gout,x)*interp(gin,x)/interp(gio,x)/denominator
    return interp(t,x)*ratio
x = np.unique(np.r_[np.linspace(f.min(),f.max(),5000),
                        np.linspace(fc-3*width,fc+3*width,15000)])
x = x[(x>=f.min())&(x<=f.max())]
ta = response(x)
fig, axes = plt.subplots(1,2,figsize=(13,4.8),constrained_layout=True)
for ax in axes:
    ax.plot(x,abs(interp(t,x))**2,color='0.45',label='Without emitter')
    ax.plot(x,abs(ta)**2,color='#146fba',label='With emitter (interpolated GFs)')
    ax.plot(f,abs(response(f))**2,'.',color='#146fba',ms=4,label='Original frequency grid')
    ax.axvline(fc,color='0.6',ls=':',lw=1)
    ax.set(xlabel='Frequency (THz)',ylabel='Power transmission |t|²')
    ax.grid(alpha=.2)
axes[0].set_xlim(f.min(),f.max())
axes[0].set_title('Fishbone: full simulated band')
axes[1].set_xlim(fc-2.5*width,fc+2.5*width)
axes[1].set_title('Central cavity resonance and emitter response')
axes[1].legend(fontsize=8)
fig.suptitle(f'Emitter at {fc:.4f} THz; cavity FWHM ≈ {width*1000:.1f} GHz; '
             f'free-space emitter FWHM = {gamma0*1000:.2f} GHz\n'
             'Single-mode point-GF assumption; normalization calibrated to simulated vacuum',fontsize=11)
out = root/'plots'
out.mkdir(exist_ok=True)
fig.savefig(out/'fishbone--emitter-transmission.png',dpi=180)
plt.close(fig)
summary = dict(cavity_frequency_THz=float(fc), cavity_FWHM_GHz=float(width*1000),
    emitter_free_space_FWHM_GHz=float(gamma0*1000),
    median_grid_spacing_GHz=float(np.median(np.diff(f))*1000),
    vacuum_ImG_at_atom=float(vac_at_atom),
    peak_fit_RMS=float(np.sqrt(np.mean((lorentz(f[window],*pars)-power[window])**2))),
    max_reconstructed_power=float(np.max(abs(ta)**2)),
    min_reconstructed_power=float(np.min(abs(ta)**2)),
    assumptions=['Central strongest transmission resonance fit by Lorentzian plus linear baseline',
    'Emitter bare resonance set to fitted cavity center',
    'G_ip_to_op is point-to-point GF; Bare_tx_data is modal amplitude',
    'Point samples couple to single incoming/outgoing port channels',
    'Common GF scaling calibrated with vacuum ImG linear fit',
    'Physical fixed dipole: coupling prefactor scales as frequency squared',
    'Real vacuum self term subtracted; no extra pure dephasing',
    'PCHIP interpolation of complex GFs; narrow emitter feature is not FDTD-resolved'])
(out/'fishbone--emitter-transmission.json').write_text(json.dumps(summary,indent=2)+'\n')
print(json.dumps(summary,indent=2))


==> gf_data/plot_fishbone_eta_over_gio.py <==
"""Literal reconstructed eta_in eta_out / G_io, retaining saved GF scale."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root=Path(__file__).resolve().parent
p=json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
z=np.load(root/'greens_functions_data_fishbone.npz')
ix=np.argsort(z['frequencies'])
f=z['frequencies'][ix]/1e12
def a(key): return z[key][ix].astype(complex)
t=a('Bare_tx_data_fishbone')
gi=a('G_ip_to_emitter_location_fishbone')
go=a('G_emitter_to_op_location_fishbone')
gio=a('G_ip_to_op_fishbone')
fa=p['cavity_frequency_THz']; vac=p['vacuum_ImG_at_atom']
# Gamma0/(2pi) in GHz -> eta product/(2pi) in GHz.
C=p['emitter_free_space_FWHM_GHz']/(2*vac)*(f/fa)**2
y=-t*C*go*gi/gio**2
assert np.all(np.isfinite(y))
fig,axes=plt.subplots(1,2,figsize=(12,4.6),constrained_layout=True)
for j,ax in enumerate(axes):
    ax.plot(f,y.real,'.-',ms=3,color='#146fba',label='Real')
    ax.plot(f,y.imag,'.-',ms=3,color='#b45121',label='Imaginary')
    ax.plot(f,abs(y),'--',color='black',label='Magnitude')
    ax.axhline(0,color='.6',lw=.7)
    ax.axvline(fa,color='.6',ls=':',lw=1)
    ax.grid(alpha=.18)
    ax.set(xlabel='Frequency (THz)',
           ylabel=r'$\eta_{\rm in}\eta_{\rm out}/(2\pi g_{\rm in,out})$ (GHz μm)')
    ax.set_xlim((f.min(),f.max()) if j==0 else (fa-1.3,fa+1.3))
axes[0].set_title('Full simulated band')
axes[1].set_title('Central cavity resonance')
axes[0].legend(fontsize=9)
fig.suptitle('Fishbone: coupling product divided by point-to-point Green function\n'
    'Saved GF scale retained; absolute vertical scale inherits unresolved GF normalization',fontsize=11)
fig.savefig(root/'plots/fishbone--eta-product-over-gio.png',dpi=180)
plt.close(fig)
print('Maximum magnitude (GHz um):',abs(y).max())


==> gf_data/plot_fishbone_eta_product.py <==
"""Conditional modal eta product inferred via single-mode point-GF ratios."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root=Path(__file__).resolve().parent
p=json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
z=np.load(root/'greens_functions_data_fishbone.npz')
ix=np.argsort(z['frequencies'])
f=z['frequencies'][ix]/1e12
def a(key): return z[key][ix].astype(complex)
t=a('Bare_tx_data_fishbone')
gi=a('G_ip_to_emitter_location_fishbone')
go=a('G_emitter_to_op_location_fishbone')
gio=a('G_ip_to_op_fishbone')
gs=a('G_self_emitter_with_fishbone')
fa=p['cavity_frequency_THz']; vac=p['vacuum_ImG_at_atom']
if np.any(abs(gio)<1e-12): raise ValueError('Point-to-point denominator too small')
C_over_gamma0=(f/fa)**2/(2*vac)
product_over_gamma0=-t*C_over_gamma0*go*gi/gio
gamma_over_gamma0=2*C_over_gamma0*gs.imag
if np.any(gamma_over_gamma0<=0): raise ValueError('Nonpositive decay rate')
product_over_gamma=product_over_gamma0/gamma_over_gamma0
fig,axes=plt.subplots(2,2,figsize=(12,7),constrained_layout=True)
for row,(values,ylabel) in enumerate([
    (product_over_gamma0,r'$\eta_{\rm out}\eta_{\rm in}/\Gamma_0$'),
    (product_over_gamma,r'$\eta_{\rm out}\eta_{\rm in}/\Gamma_A(\omega)$')]):
    for col in range(2):
        ax=axes[row,col]
        ax.plot(f,values.real,'.-',ms=3,label='Real',color='#146fba')
        ax.plot(f,values.imag,'.-',ms=3,label='Imaginary',color='#b45121')
        ax.plot(f,abs(values),'--',label='Magnitude',color='black',lw=1.4)
        ax.axhline(0,color='.6',lw=.7)
        ax.axvline(fa,color='.6',ls=':',lw=1)
        ax.grid(alpha=.18)
        ax.set(xlabel='Frequency (THz)',ylabel=ylabel)
        ax.set_xlim((f.min(),f.max()) if col==0 else (fa-1.3,fa+1.3))
axes[0,0].set_title('Full simulated band')
axes[0,1].set_title('Central cavity resonance')
axes[0,0].legend(fontsize=9)
fig.suptitle('Fishbone: complex input–output coupling product\n'
    'Single-mode point-GF reconstruction; same vacuum calibration as transmission',fontsize=12)
fig.savefig(root/'plots/fishbone--eta-product.png',dpi=180)
plt.close(fig)
i=np.argmin(abs(f-fa))
print('Nearest resonance sample THz:',f[i])
print('eta product / Gamma0:',product_over_gamma0[i])
print('eta product / GammaA:',product_over_gamma[i])
print('max magnitudes:',abs(product_over_gamma0).max(),abs(product_over_gamma).max())


==> gf_data/plot_fishbone_eta_relative.py <==
"""Coupling relative to bare transmission, with two decay normalizations."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root = Path(__file__).resolve().parent
p = json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
z = np.load(root/'greens_functions_data_fishbone.npz')
ix = np.argsort(z['frequencies'])
f = z['frequencies'][ix]/1e12
def a(key):
    return z[key][ix].astype(complex)
gi = a('G_ip_to_emitter_location_fishbone')
go = a('G_emitter_to_op_location_fishbone')
gio = a('G_ip_to_op_fishbone')
gs = a('G_self_emitter_with_fishbone')
t = a('Bare_tx_data_fishbone')
fa = p['cavity_frequency_THz']
vac = p['vacuum_ImG_at_atom']
assert np.all(abs(gio)>1e-12) and np.all(abs(t)>1e-12)
c0 = (f/fa)**2/(2*vac)
r0 = -c0*go*gi/gio
decay = 2*c0*gs.imag
assert np.all(decay>0)
rA = r0/decay
assert np.all(np.isfinite(r0)) and np.all(np.isfinite(rA))
np.testing.assert_allclose(rA, -go*gi/(2*gs.imag*gio))

fig, axes = plt.subplots(2,2,figsize=(12,7),constrained_layout=True)
for row,(values,label) in enumerate([
    (r0,r'$\eta_{\rm out}\eta_{\rm in}/[t\,\Gamma_0]$'),
    (rA,r'$\eta_{\rm out}\eta_{\rm in}/[t\,\Gamma_A(\omega)]$')]):
    for col,ax in enumerate(axes[row]):
        ax.plot(f,values.real,'.-',ms=3,color='#146fba',label='Real')
        ax.plot(f,values.imag,'.-',ms=3,color='#b45121',label='Imaginary')
        ax.plot(f,abs(values),'--',color='black',lw=1.4,label='Magnitude')
        ax.axhline(0,color='.6',lw=.7)
        ax.axvline(fa,color='.6',ls=':',lw=1)
        ax.grid(alpha=.18)
        ax.set(xlabel='Frequency (THz)',ylabel=label)
        ax.set_xlim((f.min(),f.max()) if col==0 else (fa-1.3,fa+1.3))
axes[0,0].set_title('Full simulated band')
axes[0,1].set_title('Central cavity resonance')
axes[0,0].legend(fontsize=9)
fig.suptitle('Fishbone: emitter coupling relative to bare transmission\n'
              'Top: free-space decay normalization. Bottom: total decay normalization.',fontsize=12)
fig.savefig(root/'plots/fishbone--eta-relative-both.png',dpi=180)
plt.close(fig)
i = np.argmin(abs(f-fa))
print(f'At {f[i]:.6f} THz: R0={r0[i]}, RA={rA[i]}')


==> gf_data/plot_fishbone_self_energy.py <==
"""Self-energy observables with the transmission plot's vacuum calibration."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root = Path(__file__).resolve().parent
params = json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
z = np.load(root/'greens_functions_data_fishbone.npz')
ix = np.argsort(z['frequencies'])
f = z['frequencies'][ix]/1e12
gs = z['G_self_emitter_with_fishbone'][ix].astype(complex)
g0 = z['G_self_emitter_without_fishbone'][ix].astype(complex)
fa = params['cavity_frequency_THz']
gamma0 = params['emitter_free_space_FWHM_GHz']
vac_a = params['vacuum_ImG_at_atom']
vac = vac_a*f/fa
# Both panels use the fixed vacuum decay rate at fa, with a fixed dipole.
purcell = (f/fa)**2*gs.imag/vac_a
reference = (f/fa)**2*g0.imag/vac_a
# Fixed transition dipole, with vacuum linewidth gamma0 at fa.
shift = -gamma0/(2*vac_a)*(f/fa)**2*(gs-g0).real
fig,axes = plt.subplots(2,2,figsize=(13,7),constrained_layout=True)
for col in range(2):
    axes[0,col].plot(f,purcell,'.-',ms=3,color='#146fba',label='Fishbone')
    axes[0,col].plot(f,reference,color='0.65',lw=1,label='Vacuum check')
    axes[0,col].axhline(1,color='0.4',ls='--',lw=.8)
    axes[1,col].plot(f,shift/gamma0,'.-',ms=3,color='#b45121')
    axes[1,col].axhline(0,color='0.5',ls='--',lw=.8)
    for ax in axes[:,col]:
        ax.axvline(fa,color='0.6',ls=':',lw=1)
        ax.grid(alpha=.2)
        ax.set_xlabel('Frequency (THz)')
axes[0,0].set_ylabel('Total decay rate Γtotal / Γ₀')
axes[0,1].set_ylabel('Total decay rate Γtotal / Γ₀')
for ax in axes[1]: ax.set_ylabel('Normalized Lamb shift ΔA / Γ₀')
axes[0,0].set_title('Full simulated band')
axes[0,1].set_title('Central cavity resonance')
for ax in axes[:,0]: ax.set_xlim(f.min(),f.max())
for ax in axes[:,1]: ax.set_xlim(fa-1.3,fa+1.3)
axes[0,0].legend(fontsize=8)
fig.suptitle('Fishbone: total decay rate and structure-induced Lamb shift\n'
    f'Vacuum calibration as in transmission plot; Γ₀/2π = {gamma0:.2f} GHz at {fa:.4f} THz',fontsize=12)
out=root/'plots'
fig.savefig(out/'fishbone--purcell-lamb-shift.png',dpi=180)
plt.close(fig)
i=np.argmax(purcell)
print(json.dumps(dict(peak_Purcell=float(purcell[i]),peak_frequency_THz=float(f[i]),
    shift_range_GHz=[float(shift.min()),float(shift.max())],
    definition='Both panels use fixed Gamma0 at emitter frequency and fixed dipole; real vacuum self GF subtracted for shift'),indent=2))


==> gf_data/plot_waveguide_emitter.py <==
"""Waveguide comparison with the same emitter parameters as the fishbone plot."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.interpolate import PchipInterpolator

root = Path(__file__).resolve().parent
params = json.loads((root/'plots/fishbone--emitter-transmission.json').read_text())
fa = params['cavity_frequency_THz']
gamma0 = params['emitter_free_space_FWHM_GHz']/1000
z = np.load(root/'greens_functions_data_waveguide.npz')
order = np.argsort(z['frequencies'].squeeze())
f = z['frequencies'].squeeze()[order]/1e12
def data(key):
    return z[key].squeeze()[order]
t = data('Bare_tx_data_wg')
gs = data('G_self_emitter_with_wg')
g0 = data('G_self_emitter_without_wg')
gi = data('G_ip_to_emitter_location_wg')
go = data('G_emitter_to_op_location_wg')
gio = data('G_ip_to_op_wg')
vac = np.dot(f,g0.imag)/np.dot(f,f)*fa
def interp(a,x):
    return PchipInterpolator(f,a.real)(x)+1j*PchipInterpolator(f,a.imag)(x)
# Interpolate self and reference separately, as in the fishbone calculation.
def response(x):
    C = gamma0/(2*vac)*(x/fa)**2
    den = x-fa+C*(interp(gs,x)-interp(g0,x)).real+1j*C*interp(gs,x).imag
    return interp(t,x)*(1-C*interp(go,x)*interp(gi,x)/interp(gio,x)/den)
x = np.unique(np.r_[np.linspace(f.min(),f.max(),5000),np.linspace(fa-.5,fa+.5,20001)])
ta = response(x)
fig,axes = plt.subplots(1,2,figsize=(13,4.8),constrained_layout=True)
for ax in axes:
    ax.plot(x,abs(interp(t,x))**2,color='0.45',label='Without emitter')
    ax.plot(x,abs(ta)**2,color='#146fba',label='With emitter (interpolated GFs)')
    ax.plot(f,abs(response(f))**2,'.',color='#146fba',ms=4,label='Original frequency grid')
    ax.axvline(fa,color='0.6',ls=':',lw=1)
    ax.set(xlabel='Frequency (THz)',ylabel='Power transmission |t|²')
    ax.grid(alpha=.2)
axes[0].set_xlim(f.min(),f.max())
axes[0].set_title('Waveguide: full simulated band')
axes[1].set_xlim(fa-.3,fa+.3)
axes[1].set_title('Emitter resonance (zoom)')
axes[1].legend(fontsize=8)
fig.suptitle(f'Same emitter as fishbone: {fa:.4f} THz; free-space FWHM = {gamma0*1000:.2f} GHz\n'
             'Single-mode point-GF assumption; normalization calibrated to simulated vacuum',fontsize=11)
out=root/'plots'
fig.savefig(out/'waveguide--emitter-transmission.png',dpi=180)
plt.close(fig)
near=abs(x-fa)<.5
xn=x[near]; T=abs(ta[near])**2; j=T.argmin()
summary=dict(emitter_frequency_THz=fa,emitter_free_space_FWHM_GHz=gamma0*1000,
    vacuum_ImG_at_atom=float(vac),median_grid_spacing_GHz=float(np.median(np.diff(f))*1000),
    minimum_near_emitter=float(T[j]),dip_frequency_THz=float(xn[j]),
    bare_power_at_dip=float(abs(interp(t,xn[j]))**2),
    assumptions=params['assumptions'][2:])
(out/'waveguide--emitter-transmission.json').write_text(json.dumps(summary,indent=2)+'\n')
print(json.dumps(summary,indent=2))


==> gf_data/plot_waveguide_eta_relative.py <==
"""Waveguide coupling relative to transmission, with two decay normalizations."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root = Path(__file__).resolve().parent
p = json.loads((root/'plots/waveguide--emitter-transmission.json').read_text())
z = np.load(root/'greens_functions_data_waveguide.npz')
ix = np.argsort(z['frequencies'].squeeze())
f = z['frequencies'].squeeze()[ix]/1e12
def a(key):
    return z[key].squeeze()[ix].astype(complex)
gi = a('G_ip_to_emitter_location_wg')
go = a('G_emitter_to_op_location_wg')
gio = a('G_ip_to_op_wg')
gs = a('G_self_emitter_with_wg')
t = a('Bare_tx_data_wg')
fa = p['emitter_frequency_THz']
vac = p['vacuum_ImG_at_atom']
assert np.all(abs(gio)>1e-12) and np.all(abs(t)>1e-12)
c0 = (f/fa)**2/(2*vac)
r0 = -c0*go*gi/gio
decay = 2*c0*gs.imag
assert np.all(decay>0)
rA = r0/decay
assert np.all(np.isfinite(r0)) and np.all(np.isfinite(rA))
np.testing.assert_allclose(rA, -go*gi/(2*gs.imag*gio))

fig, axes = plt.subplots(2,2,figsize=(12,7),constrained_layout=True)
for row,(values,label) in enumerate([
    (r0,r'$\eta_{\rm out}\eta_{\rm in}/[t\,\Gamma_0]$'),
    (rA,r'$\eta_{\rm out}\eta_{\rm in}/[t\,\Gamma_A(\omega)]$')]):
    for col,ax in enumerate(axes[row]):
        ax.plot(f,values.real,'.-',ms=3,color='#146fba',label='Real')
        ax.plot(f,values.imag,'.-',ms=3,color='#b45121',label='Imaginary')
        ax.plot(f,abs(values),'--',color='black',lw=1.4,label='Magnitude')
        ax.axhline(0,color='.6',lw=.7)
        ax.axvline(fa,color='.6',ls=':',lw=1)
        ax.grid(alpha=.18)
        ax.set(xlabel='Frequency (THz)',ylabel=label)
        ax.set_xlim((f.min(),f.max()) if col==0 else (fa-1.3,fa+1.3))
axes[0,0].set_title('Full simulated band')
axes[0,1].set_title('Around the chosen emitter frequency')
axes[0,0].legend(fontsize=9)
fig.suptitle('Waveguide: emitter coupling relative to bare transmission\n'
              'Top: free-space decay normalization. Bottom: total decay normalization.',fontsize=12)
fig.savefig(root/'plots/waveguide--eta-relative-both.png',dpi=180)
plt.close(fig)
i = np.argmin(abs(f-fa))
print(f'At {f[i]:.6f} THz: R0={r0[i]}, RA={rA[i]}')

